X Hacking: The Threat of Misguided AutoML

Explainable AI (XAI) and interpretable machine learning methods help to build trust in model predictions and derived insights, yet also present a perverse incentive for analysts to manipulate XAI metrics to support pre-specified conclusions. This paper introduces the concept of X-hacking, a form of p-hacking applied to XAI metrics such as SHAP values. We show how easily an automated machine learning pipeline can be adapted to exploit model multiplicity at scale: searching a Rashomon set of 'defensible' models with similar predictive performance to find a desired explanation. We formulate the trade-off between explanation and accuracy as a multi-objective optimisation problem, and illustrate empirically on familiar real-world datasets that, on average, Bayesian optimisation accelerates X-hacking 3-fold for features susceptible to it, versus random sampling. We show the vulnerability of a dataset to X-hacking can be determined by information redundancy among features. Finally, we suggest possible methods for detection and prevention, and discuss ethical implications for the credibility and reproducibility of XAI.

==> supplementary_files/information_redundancy_example.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "source": [
        "!pip install shap"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "jXoU94Wd61tu",
        "outputId": "e1824332-a934-4b08-b69e-e88be0f104fb"
      },
      "execution_count": 1,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Collecting shap\n",
            "  Downloading shap-0.43.0-cp310-cp310-manylinux_2_12_x86_64.manylinux2010_x86_64.manylinux_2_17_x86_64.manylinux2014_x86_64.whl (532 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m532.9/532.9 kB\u001b[0m \u001b[31m4.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: numpy in /usr/local/lib/python3.10/dist-packages (from shap) (1.23.5)\n",
            "Requirement already satisfied: scipy in /usr/local/lib/python3.10/dist-packages (from shap) (1.11.3)\n",
            "Requirement already satisfied: scikit-learn in /usr/local/lib/python3.10/dist-packages (from shap) (1.2.2)\n",
            "Requirement already satisfied: pandas in /usr/local/lib/python3.10/dist-packages (from shap) (1.5.3)\n",
            "Requirement already satisfied: tqdm>=4.27.0 in /usr/local/lib/python3.10/dist-packages (from shap) (4.66.1)\n",
            "Requirement already satisfied: packaging>20.9 in /usr/local/lib/python3.10/dist-packages (from shap) (23.2)\n",
            "Collecting slicer==0.0.7 (from shap)\n",
            "  Downloading slicer-0.0.7-py3-none-any.whl (14 kB)\n",
            "Requirement already satisfied: numba in /usr/local/lib/python3.10/dist-packages (from shap) (0.56.4)\n",
            "Requirement already satisfied: cloudpickle in /usr/local/lib/python3.10/dist-packages (from shap) (2.2.1)\n",
            "Requirement already satisfied: llvmlite<0.40,>=0.39.0dev0 in /usr/local/lib/python3.10/dist-packages (from numba->shap) (0.39.1)\n",
            "Requirement already satisfied: setuptools in /usr/local/lib/python3.10/dist-packages (from numba->shap) (67.7.2)\n",
            "Requirement already satisfied: python-dateutil>=2.8.1 in /usr/local/lib/python3.10/dist-packages (from pandas->shap) (2.8.2)\n",
            "Requirement already satisfied: pytz>=2020.1 in /usr/local/lib/python3.10/dist-packages (from pandas->shap) (2023.3.post1)\n",
            "Requirement already satisfied: joblib>=1.1.1 in /usr/local/lib/python3.10/dist-packages (from scikit-learn->shap) (1.3.2)\n",
            "Requirement already satisfied: threadpoolctl>=2.0.0 in /usr/local/lib/python3.10/dist-packages (from scikit-learn->shap) (3.2.0)\n",
            "Requirement already satisfied: six>=1.5 in /usr/local/lib/python3.10/dist-packages (from python-dateutil>=2.8.1->pandas->shap) (1.16.0)\n",
            "Installing collected packages: slicer, shap\n",
            "Successfully installed shap-0.43.0 slicer-0.0.7\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import shap\n",
        "import numpy as np\n",
        "import pandas as pd\n",
        "import scipy.stats\n",
        "import sklearn\n",
        "import xgboost\n",
        "from sklearn.model_selection import train_test_split\n",
        "import matplotlib.pyplot as plt"
      ],
      "metadata": {
        "id": "QslaH7jW4lL_"
      },
      "execution_count": 2,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# This cell defines the functions we use to generate the data in our scenario\n",
        "class FixableDataFrame(pd.DataFrame):\n",
        "    \"\"\" Helper class for manipulating generative models.\n",
        "    \"\"\"\n",
        "    def __init__(self, *args, fixed={}, **kwargs):\n",
        "        self.__dict__[\"__fixed_var_dictionary\"] = fixed\n",
        "        super(FixableDataFrame, self).__init__(*args, **kwargs)\n",
        "    def __setitem__(self, key, value):\n",
        "        out = super(FixableDataFrame, self).__setitem__(key, value)\n",
        "        if isinstance(key, str) and key in self.__dict__[\"__fixed_var_dictionary\"]:\n",
        "            out = super(FixableDataFrame, self).__setitem__(key, self.__dict__[\"__fixed_var_dictionary\"][key])\n",
        "        return out"
      ],
      "metadata": {
        "id": "gLdSR4Df7G4V"
      },
      "execution_count": 3,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "def generator1(n, fixed={}, seed=0):\n",
        "    \"\"\"The generative model for our subscriber retention example.\"\"\"\n",
        "    if seed is not None:\n",
        "        np.random.seed(seed)\n",
        "    X = FixableDataFrame(fixed=fixed)\n",
        "\n",
        "\n",
        "    X[\"extrainforamtion\"] = np.random.uniform(0, 2, size=(n,)) + np.random.normal(0,0.1, size=(n,))\n",
        "\n",
        "    # the number of sales calls made to this customer\n",
        "    X[\"feature1\"] = X[\"extrainforamtion\"]\n",
        "    X[\"feature2\"] = X[\"extrainforamtion\"]\n",
        "    # X[\"feature1\"] = X[\"extrainforamtion\"]\n",
        "    # X[\"feature2\"] = X[\"extrainforamtion\"]\n",
        "\n",
        "    X[\"feature3\"] = X['feature1']*10 + X[\"feature2\"]*20 + np.random.normal(0,0.1, size=(n,))\n",
        "    return X"
      ],
      "metadata": {
        "id": "WWtaZ9Cy4tR8"
      },
      "execution_count": 5,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "def generator2(n, fixed={}, seed=0):\n",
        "    \"\"\"The generative model for our subscriber retention example.\"\"\"\n",
        "    if seed is not None:\n",
        "        np.random.seed(seed)\n",
        "    X = FixableDataFrame(fixed=fixed)\n",
        "\n",
        "\n",
        "    X[\"extrainforamtion\"] = np.random.uniform(0, 2, size=(n,)) + np.random.normal(0,0.1, size=(n,))\n",
        "\n",
        "    # the number of sales calls made to this customer\n",
        "    X[\"feature1\"] = X[\"extrainforamtion\"] + np.random.normal(0,0.005, size=(n,))\n",
        "    X[\"feature2\"] = X[\"extrainforamtion\"] + np.random.normal(0,0.005, size=(n,))\n",
        "    # X[\"feature1\"] = X[\"extrainforamtion\"]\n",
        "    # X[\"feature2\"] = X[\"extrainforamtion\"]\n",
        "\n",
        "    X[\"feature3\"] = X['feature1']*10 + X[\"feature2\"]*20 + np.random.normal(0,0.1, size=(n,))\n",
        "    return X"
      ],
      "metadata": {
        "id": "P5EQVROK4uRM"
      },
      "execution_count": 4,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "def generator3(n, fixed={}, seed=0):\n",
        "    \"\"\"The generative model for our subscriber retention example.\"\"\"\n",
        "    if seed is not None:\n",
        "        np.random.seed(seed)\n",
        "    X = FixableDataFrame(fixed=fixed)\n",
        "\n",
        "\n",
        "    X[\"extrainforamtion\"] = np.random.uniform(0, 2, size=(n,)) + np.random.normal(0,0.1, size=(n,))\n",
        "\n",
        "    # the number of sales calls made to this customer\n",
        "    X[\"feature1\"] = X[\"extrainforamtion\"] + np.random.normal(0,0.01, size=(n,))\n",
        "    X[\"feature2\"] = X[\"extrainforamtion\"] + np.random.normal(0,0.01, size=(n,))\n",
        "    # X[\"feature1\"] = X[\"extrainforamtion\"]\n",
        "    # X[\"feature2\"] = X[\"extrainforamtion\"]\n",
        "\n",
        "    X[\"feature3\"] = X['feature1']*10 + X[\"feature2\"]*20 + np.random.normal(0,0.1, size=(n,))\n",
        "    return X"
      ],
      "metadata": {
        "id": "53Y_cMrN4yIJ"
      },
      "execution_count": 6,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "def toy_dataset(gen):\n",
        "    \"\"\"The observed data for model training.\"\"\"\n",
        "    n = 10000\n",
        "    X_full = gen(n)\n",
        "    y = X_full[\"feature3\"]\n",
        "    X = X_full.drop([\"feature3\"], axis=1)\n",
        "    return X, y"
      ],
      "metadata": {
        "id": "n6Cf_BCB6hFu"
      },
      "execution_count": 7,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "X1,y1 = toy_dataset(generator1)\n",
        "X2,y2 = toy_dataset(generator2)\n",
        "X3,y3 = toy_dataset(generator3)"
      ],
      "metadata": {
        "id": "JAjq-Etd6hj3"
      },
      "execution_count": 8,
      "outputs": []
    },
    {
      "cell_type": "code",
      "execution_count": 9,
      "metadata": {
        "id": "zOtuuL4O4TS1"
      },
      "outputs": [],
      "source": [
        "X1,y1 = toy_dataset(generator1)\n",
        "model1 = sklearn.linear_model.LinearRegression()\n",
        "model1.fit(X1,y1)\n",
        "accs1= []\n",
        "shaps1_1 = []\n",
        "shaps1_2 = []\n",
        "for i in range(100):\n",
        "  model1.coef_[0] += 0.1\n",
        "  model1.coef_[1] -= 0.1\n",
        "  y_pred = model1.predict(X1)\n",
        "  acc = np.mean(1- np.abs(y1-y_pred))\n",
        "  accs1.append(acc)\n",
        "  explainer = shap.Explainer(model1.predict,shap.utils.sample(X1, 100))\n",
        "  shap_val = explainer(shap.utils.sample(X1, 100))\n",
        "  shaps1_1.append(np.average(np.abs(shap_val.values[:,0])))\n",
        "  shaps1_2.append(np.average(np.abs(shap_val.values[:,1])))"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "X2,y2 = toy_dataset(generator2)\n",
        "model2 = sklearn.linear_model.LinearRegression()\n",
        "model2.fit(X2,y2)\n",
        "accs2= []\n",
        "shaps2_1 = []\n",
        "shaps2_2 = []\n",
        "for i in range(100):\n",
        "  model2.coef_[0] += 0.1\n",
        "  model2.coef_[1] -= 0.1\n",
        "  y_pred = model2.predict(X2)\n",
        "  acc = np.mean(1- np.abs(y2-y_pred))\n",
        "  accs2.append(acc)\n",
        "  explainer = shap.Explainer(model2.predict,shap.utils.sample(X2, 100))\n",
        "  shap_val = explainer(shap.utils.sample(X2, 100))\n",
        "  shaps2_1.append(np.average(np.abs(shap_val.values[:,0])))\n",
        "  shaps2_2.append(np.average(np.abs(shap_val.values[:,1])))"
      ],
      "metadata": {
        "id": "BJc_Ek374f5e"
      },
      "execution_count": 10,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "X3,y3 = toy_dataset(generator3)\n",
        "model3 = sklearn.linear_model.LinearRegression()\n",
        "model3.fit(X3,y3)\n",
        "accs3= []\n",
        "shaps3_1 = []\n",
        "shaps3_2 = []\n",
        "for i in range(100):\n",
        "  model3.coef_[0] += 0.1\n",
        "  model3.coef_[1] -= 0.1\n",
        "  y_pred = model3.predict(X3)\n",
        "  acc = np.mean(1- np.abs(y3-y_pred))\n",
        "  accs3.append(acc)\n",
        "  explainer = shap.Explainer(model3.predict,shap.utils.sample(X3, 100))\n",
        "  shap_val = explainer(shap.utils.sample(X3, 100))\n",
        "  shaps3_1.append(np.average(np.abs(shap_val.values[:,0])))\n",
        "  shaps3_2.append(np.average(np.abs(shap_val.values[:,1])))"
      ],
      "metadata": {
        "id": "jBzhyXps4gY8"
      },
      "execution_count": 11,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# Create scatter plots with different colors\n",
        "plt.plot(shaps1_2, accs1, color='red', label='No noise')\n",
        "plt.plot(shaps2_1, accs2, color='green', label='Low noise')\n",
        "plt.plot(shaps3_1, accs3, color='blue', label='High noise')\n",
        "\n",
        "# Add labels and legend\n",
        "plt.xlabel('Shaps(feature 1)')\n",
        "plt.ylabel('Accuracy')\n",
        "plt.legend()\n",
        "\n",
        "# Display the plot\n",
        "plt.show()"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 449
        },
        "id": "R4Bh1XOT6orl",
        "outputId": "276b2629-611b-43b5-cf2f-c29b61f071b1"
      },
      "execution_count": 12,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "kfEV1BBk9BWf"
      },
      "execution_count": null,
      "outputs": []
    }
  ]
}
